$\mathtt{ComEst}$: a Completeness Estimator of Source Extraction on Astronomical Imaging

The completeness of source detection is critical for analyzing the photometric and spatial properties of the population of interest observed by astronomical imaging. We present a software package $\mathtt{ComEst}$, which calculates the completeness of source detection on charge-coupled device (CCD) images of astronomical observations, especially for the optical and near-infrared (NIR) imaging of galaxies and point sources. The completeness estimator $\mathtt{ComEst}$ is designed for the source finder $\mathtt{SExtractor}$ used on the CCD images saved in the Flexible Image Transport System (FITS) format. Specifically, $\mathtt{ComEst}$ estimates the completeness of the source detection by deriving the detection rate of synthetic point sources and galaxies simulated on the observed CCD images. In order to capture any observational artifacts or noise properties while deriving the completeness, $\mathtt{ComEst}$ directly carries out the detection of simulated sources on the observed images. Given an observed CCD image saved in FITS format, $\mathtt{ComEst}$ derives the completeness of the source detection from end to end as a function of source flux (or magnitude) and CCD position. In addition, $\mathtt{ComEst}$ can also estimate the purity of the source detection by comparing the catalog of the detected sources to the input catalogs of the simulated sources. We run ComEst on the images from Blanco Cosmology Survey (BCS) and compare the derived completeness as a function of magnitude to the limiting magnitudes derived by using the Signal-to-Noise ratio (SNR) and number count histogram of the detected sources. $\mathtt{ComEst}$ is released as a Python package with an easy-to-use syntax and is publicly available at https://github.com/inonchiu/ComEst

==> listed_coded.py <==
#######################################
#
# This script lists the example used in the .tex file
#
#######################################

# ---
# Configure the basic parameters
# ---
# The absolute path to the current directory
import os
CWD             =       os.path.dirname( os.path.abspath(__name__) )
# The absolute path to the input image
path2img        =       os.path.join( CWD, "example_img.fits" )
# The absolute path to the output directory
path2outdir     =       os.path.join( CWD, "outdir_example" )
# The image information
img_zp          =       31.7
img_pixel_scale =       0.26
img_fwhm        =       0.9

# ---
# Load in the image
# ---
# Import comest
import comest
# Load in image
fits_image_example  =   comest.ComEst.fitsimage(
                        path2img = path2img,
                        path2outdir = path2outdir,
                        img_zp = img_zp,
                        img_pixel_scale = img_pixel_scale,
                        img_fwhm = img_fwhm)

# ---
# Run full
# ---
# Run SExtractor for the first time
fits_image_example.RunSEforAll()
# Create the SFI and save it.
fits_image_example.SaveSrcFreeFits()
# Optional: run SExtractor to detect BnB sources
fits_image_example.RunSEforBnB()
# Optional: create the BnB image and save it.
fits_image_example.SaveBnBFits()

# ---
# Simulation
# ---
# Simulate galaxies (Bulge + Disk)
fits_image_example.BulDiskLocator(
                   path2image = fits_image_example.path2outdir + "/full.identical.srcfree.fits",
                   nsimimages = 10,
                   ngals_arcmin2 = 15.0,
                   ncpu       = 5,
                   sims_nameroot = "buldisk")

# ---
# Run SExtractor on simulated images
# ---
# Run SExtractor on the simulated images with the branch name of "buldisk"
fits_image_example.RunSEforSims(sims_nameroot = "buldisk")


# ---
# Completeness / Purity
# ---
# Derive the completeness of the source detection for images of the branch name "buldisk"
fits_image_example.DeriveCom(sims_nameroot = "buldisk")

# Derive the purity of the source detection for images of the branch name "buldisk"
fits_image_example.DerivePur(sims_nameroot = "buldisk")


